The 3d $\mathcal{N}=6$ Bootstrap: From Higher Spins to Strings to Membranes

We study the space of 3d ${\cal N} = 6$ SCFTs by combining numerical bootstrap techniques with exact results derived using supersymmetric localization. First we derive the superconformal block decomposition of the four-point function of the stress tensor multiplet superconformal primary. We then use supersymmetric localization results for the ${\cal N} = 6$ $U(N)_k\times U(N+M)_{-k}$ Chern-Simons-matter theories to determine two protected OPE coefficients for many values of $N,M,k$. These two exact inputs are combined with the numerical bootstrap to compute precise rigorous islands for a wide range of $N,k$ at $M=0$, so that we can non-perturbatively interpolate between SCFTs with M-theory duals at small $k$ and string theory duals at large $k$. We also present evidence that the localization results for the $U(1)_{2M}\times U(1+M)_{-2M}$ theory, which has a vector-like large-$M$ limit dual to higher spin theory, saturates the bootstrap bounds for certain protected CFT data. The extremal functional allows us to then conjecturally reconstruct low-lying CFT data for this theory.

==> AllBlocksPaper.m <==
(* ::Package:: *)

SCBtwo011BlockRules = {a[3, 1, 0] -> 1, a[2, 2, 1] -> 1, a[3, 2, 0] -> 0, 
     a[1, 3, 2] -> 1}
 
SCBtwo022BlockRules = {a[6, 2, 0] -> 1, a[2, 3, 1] -> 4/5, a[4, 3, 0] -> 0, 
     a[5, 3, 1] -> 4/3, a[6, 3, 0] -> 0, a[1, 4, 0] -> 256/1575, 
     a[2, 4, 1] -> 0, a[3, 4, 0] -> 64/135, a[3, 4, 2] -> 256/675, 
     a[4, 4, 0] -> 8/45, a[5, 4, 1] -> 0, a[6, 4, 0] -> 4/45, 
     a[1, 5, 0] -> 0, a[2, 5, 1] -> 128/875, a[4, 5, 0] -> 0, 
     a[1, 6, 0] -> 1024/18375}
 
SCBone200BlockRules ={a[4,2,0]->1,a[1,3,0]->0,a[2,3,1]->2/3,a[3,3,0]->0,a[4,3,0]->0,a[5,3,1]->2,a[6,3,0]->0,a[1,4,0]->64/315,a[2,4,1]->0,a[3,4,2]->128/45,a[4,4,0]->4/63,a[4,4,2]->0,a[5,4,1]->0,a[6,4,0]->2/3,a[1,5,0]->0,a[1,5,2]->0,a[2,5,1]->128/175,a[3,5,2]->0,a[4,5,0]->0,a[5,5,1]->64/175,a[6,5,0]->0,a[1,6,0]->512/2205,a[2,6,1]->0,a[4,6,0]->1024/11025,a[1,7,0]->0}
 
SCA000EvenBlock1Rules = {a[1,\[CapitalDelta],jj]->1,a[1,1+\[CapitalDelta],jj]->0,a[2,1+\[CapitalDelta],-1+jj]->(2 jj (1+jj-\[CapitalDelta]))/((1+2 jj) (jj-\[CapitalDelta])),a[2,1+\[CapitalDelta],1+jj]->(2 (1+jj) (jj+\[CapitalDelta]))/((1+2 jj) (1+jj+\[CapitalDelta])),a[3,1+\[CapitalDelta],jj]->0,a[4,1+\[CapitalDelta],jj]->0,a[1,2+\[CapitalDelta],jj]->(4 (1+jj-\[CapitalDelta]) \[CapitalDelta] (7+\[CapitalDelta])^2 (jj+\[CapitalDelta]))/(15 (jj-\[CapitalDelta]) (2+\[CapitalDelta]) (1+jj+\[CapitalDelta]) (-1+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[2,2+\[CapitalDelta],-1+jj]->0,a[2,2+\[CapitalDelta],1+jj]->0,a[3,2+\[CapitalDelta],-2+jj]->(4 (-1+jj) jj (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]))/((-1+2 jj) (1+2 jj) (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta])),a[3,2+\[CapitalDelta],jj]->(8 jj (1+jj) (1+jj-\[CapitalDelta]) (jj+\[CapitalDelta]))/(3 (-1+2 jj) (3+2 jj) (jj-\[CapitalDelta]) (1+jj+\[CapitalDelta])),a[3,2+\[CapitalDelta],2+jj]->(4 (1+jj) (2+jj) (jj+\[CapitalDelta]) (2+jj+\[CapitalDelta]))/((1+2 jj) (3+2 jj) (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta])),a[4,2+\[CapitalDelta],jj]->(2 (1+jj-\[CapitalDelta]) \[CapitalDelta] (jj+\[CapitalDelta]))/(3 (jj-\[CapitalDelta]) (2+\[CapitalDelta]) (1+jj+\[CapitalDelta])),a[5,2+\[CapitalDelta],-1+jj]->0,a[5,2+\[CapitalDelta],1+jj]->0,a[6,2+\[CapitalDelta],jj]->((1+jj-\[CapitalDelta]) (jj+\[CapitalDelta]))/((jj-\[CapitalDelta]) (1+jj+\[CapitalDelta])),a[1,3+\[CapitalDelta],-2+jj]->0,a[1,3+\[CapitalDelta],jj]->0,a[1,3+\[CapitalDelta],2+jj]->0,a[2,3+\[CapitalDelta],-1+jj]->(12 jj (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]) (1+\[CapitalDelta]) (jj+\[CapitalDelta]))/((1+2 jj) (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (2+\[CapitalDelta]) (1+jj+\[CapitalDelta]) (1+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[2,3+\[CapitalDelta],1+jj]->(12 (1+jj) (1+jj-\[CapitalDelta]) (1+\[CapitalDelta]) (jj+\[CapitalDelta]) (2+jj+\[CapitalDelta]))/((1+2 jj) (jj-\[CapitalDelta]) (2+\[CapitalDelta]) (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta]) (1+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[3,3+\[CapitalDelta],-2+jj]->0,a[3,3+\[CapitalDelta],jj]->0,a[3,3+\[CapitalDelta],2+jj]->0,a[4,3+\[CapitalDelta],-2+jj]->0,a[4,3+\[CapitalDelta],jj]->0,a[4,3+\[CapitalDelta],2+jj]->0,a[5,3+\[CapitalDelta],-1+jj]->(4 jj (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]) (1+\[CapitalDelta]) (jj+\[CapitalDelta]))/((1+2 jj) (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (2+\[CapitalDelta]) (1+jj+\[CapitalDelta])),a[5,3+\[CapitalDelta],1+jj]->(4 (1+jj) (1+jj-\[CapitalDelta]) (1+\[CapitalDelta]) (jj+\[CapitalDelta]) (2+jj+\[CapitalDelta]))/((1+2 jj) (jj-\[CapitalDelta]) (2+\[CapitalDelta]) (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta])),a[6,3+\[CapitalDelta],jj]->0,a[1,4+\[CapitalDelta],jj]->(16 (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]) (-4+\[CapitalDelta])^2 (1+\[CapitalDelta]) (3+\[CapitalDelta]) (jj+\[CapitalDelta]) (2+jj+\[CapitalDelta]))/(15 (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta]) (1+2 \[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta]) (7+2 \[CapitalDelta])),a[2,4+\[CapitalDelta],-1+jj]->0,a[2,4+\[CapitalDelta],1+jj]->0,a[3,4+\[CapitalDelta],-2+jj]->(16 (-1+jj) jj (-3+jj-\[CapitalDelta]) (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]) (1+\[CapitalDelta])^2 (jj+\[CapitalDelta]))/((-1+2 jj) (1+2 jj) (-4+jj-\[CapitalDelta]) (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (1+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[3,4+\[CapitalDelta],jj]->(32 jj (1+jj) (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]) (1+\[CapitalDelta])^2 (jj+\[CapitalDelta]) (2+jj+\[CapitalDelta]))/(3 (-1+2 jj) (3+2 jj) (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[3,4+\[CapitalDelta],2+jj]->(16 (1+jj) (2+jj) (1+jj-\[CapitalDelta]) (1+\[CapitalDelta])^2 (jj+\[CapitalDelta]) (2+jj+\[CapitalDelta]) (4+jj+\[CapitalDelta]))/((1+2 jj) (3+2 jj) (jj-\[CapitalDelta]) (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta]) (5+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[4,4+\[CapitalDelta],jj]->(8 (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]) (1+\[CapitalDelta]) (3+\[CapitalDelta]) (jj+\[CapitalDelta]) (2+jj+\[CapitalDelta]))/(3 (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[5,4+\[CapitalDelta],-1+jj]->0,a[5,4+\[CapitalDelta],1+jj]->0,a[6,4+\[CapitalDelta],jj]->(4 (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]) (1+\[CapitalDelta])^2 (jj+\[CapitalDelta]) (2+jj+\[CapitalDelta]))/((-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[1,5+\[CapitalDelta],jj]->0,a[2,5+\[CapitalDelta],-1+jj]->(32 jj (-3+jj-\[CapitalDelta]) (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]) (1+\[CapitalDelta])^2 (3+\[CapitalDelta])^2 (jj+\[CapitalDelta]) (2+jj+\[CapitalDelta]))/((1+2 jj) (-4+jj-\[CapitalDelta]) (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])^2 (7+2 \[CapitalDelta])),a[2,5+\[CapitalDelta],1+jj]->(32 (1+jj) (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]) (1+\[CapitalDelta])^2 (3+\[CapitalDelta])^2 (jj+\[CapitalDelta]) (2+jj+\[CapitalDelta]) (4+jj+\[CapitalDelta]))/((1+2 jj) (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta]) (5+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])^2 (7+2 \[CapitalDelta])),a[3,5+\[CapitalDelta],jj]->0,a[4,5+\[CapitalDelta],jj]->0,a[1,6+\[CapitalDelta],jj]->(64 (-3+jj-\[CapitalDelta]) (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]) (1+\[CapitalDelta])^2 (3+\[CapitalDelta])^2 (4+\[CapitalDelta])^2 (jj+\[CapitalDelta]) (2+jj+\[CapitalDelta]) (4+jj+\[CapitalDelta]))/((-4+jj-\[CapitalDelta]) (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta]) (5+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])^2 (7+2 \[CapitalDelta])^2 (9+2 \[CapitalDelta]))}
 
SCA000EvenBlock2Rules = {a[1,\[CapitalDelta],jj]->0,a[1,1+\[CapitalDelta],jj]->1,a[2,1+\[CapitalDelta],-1+jj]->0,a[2,1+\[CapitalDelta],1+jj]->0,a[3,1+\[CapitalDelta],jj]->0,a[4,1+\[CapitalDelta],jj]->(2+\[CapitalDelta])/(-1+\[CapitalDelta]),a[1,2+\[CapitalDelta],jj]->0,a[2,2+\[CapitalDelta],-1+jj]->(3 jj (jj-\[CapitalDelta]) \[CapitalDelta])/((1+2 jj) (-1+jj-\[CapitalDelta]) (-1+\[CapitalDelta])),a[2,2+\[CapitalDelta],1+jj]->(3 (1+jj) \[CapitalDelta] (1+jj+\[CapitalDelta]))/((1+2 jj) (-1+\[CapitalDelta]) (2+jj+\[CapitalDelta])),a[3,2+\[CapitalDelta],-2+jj]->0,a[3,2+\[CapitalDelta],jj]->0,a[3,2+\[CapitalDelta],2+jj]->0,a[4,2+\[CapitalDelta],jj]->0,a[5,2+\[CapitalDelta],-1+jj]->(3 jj (jj-\[CapitalDelta]) (2+\[CapitalDelta]))/((1+2 jj) (-1+jj-\[CapitalDelta]) (-1+\[CapitalDelta])),a[5,2+\[CapitalDelta],1+jj]->(3 (1+jj) (2+\[CapitalDelta]) (1+jj+\[CapitalDelta]))/((1+2 jj) (-1+\[CapitalDelta]) (2+jj+\[CapitalDelta])),a[6,2+\[CapitalDelta],jj]->0,a[1,3+\[CapitalDelta],-2+jj]->0,a[1,3+\[CapitalDelta],jj]->(24 (jj-\[CapitalDelta]) \[CapitalDelta] (1+\[CapitalDelta]) (3+\[CapitalDelta]) (1+jj+\[CapitalDelta]))/(5 (-1+jj-\[CapitalDelta]) (-1+\[CapitalDelta]) (2+jj+\[CapitalDelta]) (1+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[1,3+\[CapitalDelta],2+jj]->0,a[2,3+\[CapitalDelta],-1+jj]->0,a[2,3+\[CapitalDelta],1+jj]->0,a[3,3+\[CapitalDelta],-2+jj]->(12 (-1+jj) jj (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (1+\[CapitalDelta]))/((-1+2 jj) (1+2 jj) (-3+jj-\[CapitalDelta]) (-1+jj-\[CapitalDelta]) (-1+\[CapitalDelta])),a[3,3+\[CapitalDelta],jj]->(8 jj (1+jj) (jj-\[CapitalDelta]) (1+\[CapitalDelta]) (1+jj+\[CapitalDelta]))/((-1+2 jj) (3+2 jj) (-1+jj-\[CapitalDelta]) (-1+\[CapitalDelta]) (2+jj+\[CapitalDelta])),a[3,3+\[CapitalDelta],2+jj]->(12 (1+jj) (2+jj) (1+\[CapitalDelta]) (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta]))/((1+2 jj) (3+2 jj) (-1+\[CapitalDelta]) (2+jj+\[CapitalDelta]) (4+jj+\[CapitalDelta])),a[4,3+\[CapitalDelta],-2+jj]->0,a[4,3+\[CapitalDelta],jj]->(6 (jj-\[CapitalDelta]) (1+\[CapitalDelta]) (1+jj+\[CapitalDelta]))/((-1+jj-\[CapitalDelta]) (-1+\[CapitalDelta]) (2+jj+\[CapitalDelta]) (1+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[4,3+\[CapitalDelta],2+jj]->0,a[5,3+\[CapitalDelta],-1+jj]->0,a[5,3+\[CapitalDelta],1+jj]->0,a[6,3+\[CapitalDelta],jj]->(3 (jj-\[CapitalDelta]) (1+\[CapitalDelta]) (1+jj+\[CapitalDelta]))/((-1+jj-\[CapitalDelta]) (-1+\[CapitalDelta]) (2+jj+\[CapitalDelta])),a[1,4+\[CapitalDelta],jj]->0,a[2,4+\[CapitalDelta],-1+jj]->(12 jj (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (1+\[CapitalDelta]) (2+\[CapitalDelta]) (3+\[CapitalDelta]) (1+jj+\[CapitalDelta]))/((1+2 jj) (-3+jj-\[CapitalDelta]) (-1+jj-\[CapitalDelta]) (-1+\[CapitalDelta]) (2+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[2,4+\[CapitalDelta],1+jj]->(12 (1+jj) (jj-\[CapitalDelta]) (1+\[CapitalDelta]) (2+\[CapitalDelta]) (3+\[CapitalDelta]) (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta]))/((1+2 jj) (-1+jj-\[CapitalDelta]) (-1+\[CapitalDelta]) (2+jj+\[CapitalDelta]) (4+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[3,4+\[CapitalDelta],-2+jj]->0,a[3,4+\[CapitalDelta],jj]->0,a[3,4+\[CapitalDelta],2+jj]->0,a[4,4+\[CapitalDelta],jj]->0,a[5,4+\[CapitalDelta],-1+jj]->(12 jj (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (1+\[CapitalDelta])^2 (2+\[CapitalDelta]) (1+jj+\[CapitalDelta]))/((1+2 jj) (-3+jj-\[CapitalDelta]) (-1+jj-\[CapitalDelta]) (-1+\[CapitalDelta]) (2+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[5,4+\[CapitalDelta],1+jj]->(12 (1+jj) (jj-\[CapitalDelta]) (1+\[CapitalDelta])^2 (2+\[CapitalDelta]) (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta]))/((1+2 jj) (-1+jj-\[CapitalDelta]) (-1+\[CapitalDelta]) (2+jj+\[CapitalDelta]) (4+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[6,4+\[CapitalDelta],jj]->0,a[1,5+\[CapitalDelta],jj]->(16 (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (1+\[CapitalDelta]) (2+\[CapitalDelta]) (3+\[CapitalDelta])^2 (4+\[CapitalDelta]) (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta]))/((-3+jj-\[CapitalDelta]) (-1+jj-\[CapitalDelta]) (-1+\[CapitalDelta]) (2+jj+\[CapitalDelta]) (4+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])^2 (7+2 \[CapitalDelta])),a[2,5+\[CapitalDelta],-1+jj]->0,a[2,5+\[CapitalDelta],1+jj]->0,a[3,5+\[CapitalDelta],jj]->0,a[4,5+\[CapitalDelta],jj]->(16 (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (1+\[CapitalDelta])^2 (2+\[CapitalDelta]) (3+\[CapitalDelta])^2 (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta]))/((-3+jj-\[CapitalDelta]) (-1+jj-\[CapitalDelta]) (-1+\[CapitalDelta]) (2+jj+\[CapitalDelta]) (4+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])^2 (7+2 \[CapitalDelta])),a[1,6+\[CapitalDelta],jj]->0}

SCA000EvenBlock3Rules = {a[1,\[CapitalDelta],jj]->0,a[1,1+\[CapitalDelta],jj]->0,a[2,1+\[CapitalDelta],-1+jj]->0,a[2,1+\[CapitalDelta],1+jj]->0,a[3,1+\[CapitalDelta],jj]->1,a[4,1+\[CapitalDelta],jj]->0,a[1,2+\[CapitalDelta],jj]->0,a[2,2+\[CapitalDelta],-1+jj]->((-1+jj) (jj-\[CapitalDelta]))/((1+2 jj) (-1+jj-\[CapitalDelta])),a[2,2+\[CapitalDelta],1+jj]->((2+jj) (1+jj+\[CapitalDelta]))/((1+2 jj) (2+jj+\[CapitalDelta])),a[3,2+\[CapitalDelta],-2+jj]->0,a[3,2+\[CapitalDelta],jj]->0,a[3,2+\[CapitalDelta],2+jj]->0,a[4,2+\[CapitalDelta],jj]->0,a[5,2+\[CapitalDelta],-1+jj]->((1+jj) (jj-\[CapitalDelta]))/((1+2 jj) (-1+jj-\[CapitalDelta])),a[5,2+\[CapitalDelta],1+jj]->(jj (1+jj+\[CapitalDelta]))/((1+2 jj) (2+jj+\[CapitalDelta])),a[6,2+\[CapitalDelta],jj]->0,a[1,3+\[CapitalDelta],-2+jj]->(4 (-2+jj) (-1+jj) (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]))/(3 (-1+2 jj) (1+2 jj) (-3+jj-\[CapitalDelta]) (-1+jj-\[CapitalDelta])),a[1,3+\[CapitalDelta],jj]->(8 (-1+jj) (2+jj) (jj-\[CapitalDelta]) (1+jj+\[CapitalDelta]))/(5 (-1+2 jj) (3+2 jj) (-1+jj-\[CapitalDelta]) (2+jj+\[CapitalDelta])),a[1,3+\[CapitalDelta],2+jj]->(4 (2+jj) (3+jj) (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta]))/(3 (1+2 jj) (3+2 jj) (2+jj+\[CapitalDelta]) (4+jj+\[CapitalDelta])),a[2,3+\[CapitalDelta],-1+jj]->0,a[2,3+\[CapitalDelta],1+jj]->0,a[3,3+\[CapitalDelta],-2+jj]->0,a[3,3+\[CapitalDelta],jj]->(8 (jj-\[CapitalDelta]) (1+\[CapitalDelta]) (2+\[CapitalDelta]) (1+jj+\[CapitalDelta]))/(3 (-1+jj-\[CapitalDelta]) (2+jj+\[CapitalDelta]) (1+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[3,3+\[CapitalDelta],2+jj]->0,a[4,3+\[CapitalDelta],-2+jj]->(4 (-1+jj) (1+jj) (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]))/(3 (-1+2 jj) (1+2 jj) (-3+jj-\[CapitalDelta]) (-1+jj-\[CapitalDelta])),a[4,3+\[CapitalDelta],jj]->(2 (jj-\[CapitalDelta]) (1+jj+\[CapitalDelta]))/((-1+2 jj) (3+2 jj) (-1+jj-\[CapitalDelta]) (2+jj+\[CapitalDelta])),a[4,3+\[CapitalDelta],2+jj]->(4 jj (2+jj) (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta]))/(3 (1+2 jj) (3+2 jj) (2+jj+\[CapitalDelta]) (4+jj+\[CapitalDelta])),a[5,3+\[CapitalDelta],-1+jj]->0,a[5,3+\[CapitalDelta],1+jj]->0,a[6,3+\[CapitalDelta],jj]->((jj-\[CapitalDelta]) (1+jj+\[CapitalDelta]))/((-1+jj-\[CapitalDelta]) (2+jj+\[CapitalDelta])),a[1,4+\[CapitalDelta],jj]->0,a[2,4+\[CapitalDelta],-1+jj]->(4 (-1+jj) (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (2+\[CapitalDelta])^2 (1+jj+\[CapitalDelta]))/((1+2 jj) (-3+jj-\[CapitalDelta]) (-1+jj-\[CapitalDelta]) (2+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[2,4+\[CapitalDelta],1+jj]->(4 (2+jj) (jj-\[CapitalDelta]) (2+\[CapitalDelta])^2 (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta]))/((1+2 jj) (-1+jj-\[CapitalDelta]) (2+jj+\[CapitalDelta]) (4+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[3,4+\[CapitalDelta],-2+jj]->0,a[3,4+\[CapitalDelta],jj]->0,a[3,4+\[CapitalDelta],2+jj]->0,a[4,4+\[CapitalDelta],jj]->0,a[5,4+\[CapitalDelta],-1+jj]->(4 (1+jj) (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (2+\[CapitalDelta])^2 (1+jj+\[CapitalDelta]))/((1+2 jj) (-3+jj-\[CapitalDelta]) (-1+jj-\[CapitalDelta]) (2+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[5,4+\[CapitalDelta],1+jj]->(4 jj (jj-\[CapitalDelta]) (2+\[CapitalDelta])^2 (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta]))/((1+2 jj) (-1+jj-\[CapitalDelta]) (2+jj+\[CapitalDelta]) (4+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[6,4+\[CapitalDelta],jj]->0,a[1,5+\[CapitalDelta],jj]->0,a[2,5+\[CapitalDelta],-1+jj]->0,a[2,5+\[CapitalDelta],1+jj]->0,a[3,5+\[CapitalDelta],jj]->(16 (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (2+\[CapitalDelta])^2 (3+\[CapitalDelta])^2 (1+jj+\[CapitalDelta]) (3+jj+\[CapitalDelta]))/((-3+jj-\[CapitalDelta]) (-1+jj-\[CapitalDelta]) (2+jj+\[CapitalDelta]) (4+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])^2 (7+2 \[CapitalDelta])),a[4,5+\[CapitalDelta],jj]->0,a[1,6+\[CapitalDelta],jj]->0}
 
SCA000OddBlockRules = {a[2,1+\[CapitalDelta],jj]->0,a[3,1+\[CapitalDelta],-1+jj]->((1+jj) (1+jj-\[CapitalDelta]) (1+jj+\[CapitalDelta]))/(jj (jj-\[CapitalDelta]) (jj+\[CapitalDelta])),a[3,1+\[CapitalDelta],1+jj]->1,a[2,2+\[CapitalDelta],-2+jj]->(2 (-1+jj) (1+jj) (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]) (1+jj+\[CapitalDelta]))/(jj (-1+2 jj) (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (jj+\[CapitalDelta])),a[2,2+\[CapitalDelta],jj]->(3 (1+2 jj) (1+jj-\[CapitalDelta]))/(jj (-1+2 jj) (3+2 jj) (jj-\[CapitalDelta])),a[2,2+\[CapitalDelta],2+jj]->(2 (2+jj) (2+jj+\[CapitalDelta]))/((3+2 jj) (3+jj+\[CapitalDelta])),a[3,2+\[CapitalDelta],-1+jj]->0,a[3,2+\[CapitalDelta],1+jj]->0,a[5,2+\[CapitalDelta],jj]->((1+2 jj) (1+jj-\[CapitalDelta]))/(jj (jj-\[CapitalDelta])),a[1,3+\[CapitalDelta],-3+jj]->(4 (-2+jj) (-1+jj) (1+jj) (-3+jj-\[CapitalDelta]) (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]) (1+jj+\[CapitalDelta]))/(jj (-3+2 jj) (-1+2 jj) (-4+jj-\[CapitalDelta]) (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (jj+\[CapitalDelta])),a[1,3+\[CapitalDelta],-1+jj]->(4 (-1+jj) (6+jj)^2 (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]))/(15 jj (-3+2 jj) (3+2 jj) (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta])),a[1,3+\[CapitalDelta],1+jj]->(4 (-5+jj)^2 (2+jj) (1+jj-\[CapitalDelta]) (2+jj+\[CapitalDelta]))/(15 jj (-1+2 jj) (5+2 jj) (jj-\[CapitalDelta]) (3+jj+\[CapitalDelta])),a[1,3+\[CapitalDelta],3+jj]->(4 (2+jj) (3+jj) (2+jj+\[CapitalDelta]) (4+jj+\[CapitalDelta]))/((3+2 jj) (5+2 jj) (3+jj+\[CapitalDelta]) (5+jj+\[CapitalDelta])),a[2,3+\[CapitalDelta],-2+jj]->0,a[2,3+\[CapitalDelta],jj]->0,a[2,3+\[CapitalDelta],2+jj]->0,a[3,3+\[CapitalDelta],-1+jj]->(8 (1+jj) (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]) (1+\[CapitalDelta]) (2+\[CapitalDelta]))/(3 jj (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (1+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[3,3+\[CapitalDelta],1+jj]->(8 (1+jj-\[CapitalDelta]) (1+\[CapitalDelta]) (2+\[CapitalDelta]) (2+jj+\[CapitalDelta]))/(3 (jj-\[CapitalDelta]) (3+jj+\[CapitalDelta]) (1+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[4,3+\[CapitalDelta],-1+jj]->(2 (-1+jj) (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]))/(3 jj (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta])),a[4,3+\[CapitalDelta],1+jj]->(2 (2+jj) (1+jj-\[CapitalDelta]) (2+jj+\[CapitalDelta]))/(3 jj (jj-\[CapitalDelta]) (3+jj+\[CapitalDelta])),a[5,3+\[CapitalDelta],jj]->0,a[6,3+\[CapitalDelta],-1+jj]->((1+jj) (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]))/(jj (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta])),a[6,3+\[CapitalDelta],1+jj]->((1+jj-\[CapitalDelta]) (2+jj+\[CapitalDelta]))/((jj-\[CapitalDelta]) (3+jj+\[CapitalDelta])),a[2,4+\[CapitalDelta],-2+jj]->(8 (-1+jj) (1+jj) (-3+jj-\[CapitalDelta]) (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]) (2+\[CapitalDelta])^2)/(jj (-1+2 jj) (-4+jj-\[CapitalDelta]) (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[2,4+\[CapitalDelta],jj]->(12 (1+2 jj) (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]) (2+\[CapitalDelta])^2 (2+jj+\[CapitalDelta]))/(jj (-1+2 jj) (3+2 jj) (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (3+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[2,4+\[CapitalDelta],2+jj]->(8 (2+jj) (1+jj-\[CapitalDelta]) (2+\[CapitalDelta])^2 (2+jj+\[CapitalDelta]) (4+jj+\[CapitalDelta]))/((3+2 jj) (jj-\[CapitalDelta]) (3+jj+\[CapitalDelta]) (5+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[3,4+\[CapitalDelta],-1+jj]->0,a[3,4+\[CapitalDelta],1+jj]->0,a[5,4+\[CapitalDelta],jj]->(4 (1+2 jj) (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]) (2+\[CapitalDelta])^2 (2+jj+\[CapitalDelta]))/(jj (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (3+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[2,5+\[CapitalDelta],jj]->0,a[3,5+\[CapitalDelta],-1+jj]->(16 (1+jj) (-3+jj-\[CapitalDelta]) (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]) (2+\[CapitalDelta])^2 (3+\[CapitalDelta])^2 (2+jj+\[CapitalDelta]))/(jj (-4+jj-\[CapitalDelta]) (-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (3+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])^2 (7+2 \[CapitalDelta])),a[3,5+\[CapitalDelta],1+jj]->(16 (-1+jj-\[CapitalDelta]) (1+jj-\[CapitalDelta]) (2+\[CapitalDelta])^2 (3+\[CapitalDelta])^2 (2+jj+\[CapitalDelta]) (4+jj+\[CapitalDelta]))/((-2+jj-\[CapitalDelta]) (jj-\[CapitalDelta]) (3+jj+\[CapitalDelta]) (5+jj+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])^2 (7+2 \[CapitalDelta]))}
 
SCA000ScalarBlock1Rules = {a[1,\[CapitalDelta],0]->1,a[1,1+\[CapitalDelta],0]->0,a[2,1+\[CapitalDelta],1]->(2 \[CapitalDelta])/(1+\[CapitalDelta]),a[4,1+\[CapitalDelta],0]->0,a[1,2+\[CapitalDelta],0]->(4 (-1+\[CapitalDelta]) \[CapitalDelta] (7+\[CapitalDelta])^2)/(15 (1+\[CapitalDelta]) (2+\[CapitalDelta]) (-1+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[2,2+\[CapitalDelta],1]->0,a[3,2+\[CapitalDelta],2]->(8 \[CapitalDelta] (2+\[CapitalDelta]))/(3 (1+\[CapitalDelta]) (3+\[CapitalDelta])),a[4,2+\[CapitalDelta],0]->(2 (-1+\[CapitalDelta]) \[CapitalDelta])/(3 (1+\[CapitalDelta]) (2+\[CapitalDelta])),a[5,2+\[CapitalDelta],1]->0,a[6,2+\[CapitalDelta],0]->(-1+\[CapitalDelta])/(1+\[CapitalDelta]),a[1,3+\[CapitalDelta],0]->0,a[2,3+\[CapitalDelta],1]->(12 (-1+\[CapitalDelta]))/((3+\[CapitalDelta]) (1+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[3,3+\[CapitalDelta],2]->0,a[4,3+\[CapitalDelta],0]->0,a[4,3+\[CapitalDelta],2]->0,a[5,3+\[CapitalDelta],1]->(4 (-1+\[CapitalDelta]))/(3+\[CapitalDelta]),a[6,3+\[CapitalDelta],0]->0,a[1,4+\[CapitalDelta],0]->(16 (-4+\[CapitalDelta])^2 (-1+\[CapitalDelta]) (1+\[CapitalDelta]))/(15 (1+2 \[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta]) (7+2 \[CapitalDelta])),a[2,4+\[CapitalDelta],1]->0,a[3,4+\[CapitalDelta],2]->(32 (-1+\[CapitalDelta]) (1+\[CapitalDelta]) (2+\[CapitalDelta]) (4+\[CapitalDelta]))/(3 (3+\[CapitalDelta]) (5+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[4,4+\[CapitalDelta],0]->(8 (-1+\[CapitalDelta]) (1+\[CapitalDelta]))/(3 (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[5,4+\[CapitalDelta],1]->0,a[6,4+\[CapitalDelta],0]->(4 (-1+\[CapitalDelta]) (1+\[CapitalDelta])^2)/((3+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[1,5+\[CapitalDelta],0]->0,a[2,5+\[CapitalDelta],1]->(32 (-1+\[CapitalDelta]) (1+\[CapitalDelta])^2 (3+\[CapitalDelta]) (4+\[CapitalDelta]))/((5+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])^2 (7+2 \[CapitalDelta])),a[4,5+\[CapitalDelta],0]->0,a[1,6+\[CapitalDelta],0]->(64 (-1+\[CapitalDelta]) (1+\[CapitalDelta])^2 (3+\[CapitalDelta])^2 (4+\[CapitalDelta])^2)/((5+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])^2 (7+2 \[CapitalDelta])^2 (9+2 \[CapitalDelta]))}
 
SCA000ScalarBlock2Rules = {a[1,\[CapitalDelta],0]->0,a[1,1+\[CapitalDelta],0]->(-1+\[CapitalDelta])/(2+\[CapitalDelta]),a[2,1+\[CapitalDelta],1]->0,a[4,1+\[CapitalDelta],0]->1,a[1,2+\[CapitalDelta],0]->0,a[2,2+\[CapitalDelta],1]->(3 \[CapitalDelta] (1+\[CapitalDelta]))/(2+\[CapitalDelta])^2,a[3,2+\[CapitalDelta],2]->0,a[4,2+\[CapitalDelta],0]->0,a[5,2+\[CapitalDelta],1]->(3 (1+\[CapitalDelta]))/(2+\[CapitalDelta]),a[6,2+\[CapitalDelta],0]->0,a[1,3+\[CapitalDelta],0]->(24 \[CapitalDelta]^2 (1+\[CapitalDelta]) (3+\[CapitalDelta]))/(5 (2+\[CapitalDelta])^2 (1+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[2,3+\[CapitalDelta],1]->0,a[3,3+\[CapitalDelta],2]->(8 (1+\[CapitalDelta])^2 (3+\[CapitalDelta]))/((2+\[CapitalDelta])^2 (4+\[CapitalDelta])),a[4,3+\[CapitalDelta],0]->(6 \[CapitalDelta] (1+\[CapitalDelta]))/((2+\[CapitalDelta])^2 (1+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[4,3+\[CapitalDelta],2]->0,a[5,3+\[CapitalDelta],1]->0,a[6,3+\[CapitalDelta],0]->(3 \[CapitalDelta] (1+\[CapitalDelta]))/(2+\[CapitalDelta])^2,a[1,4+\[CapitalDelta],0]->0,a[2,4+\[CapitalDelta],1]->(12 \[CapitalDelta] (1+\[CapitalDelta]) (3+\[CapitalDelta])^2)/((2+\[CapitalDelta]) (4+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[3,4+\[CapitalDelta],2]->0,a[4,4+\[CapitalDelta],0]->0,a[5,4+\[CapitalDelta],1]->(12 \[CapitalDelta] (1+\[CapitalDelta])^2 (3+\[CapitalDelta]))/((2+\[CapitalDelta]) (4+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])),a[6,4+\[CapitalDelta],0]->0,a[1,5+\[CapitalDelta],0]->(16 \[CapitalDelta] (1+\[CapitalDelta]) (3+\[CapitalDelta])^2)/((3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])^2 (7+2 \[CapitalDelta])),a[2,5+\[CapitalDelta],1]->0,a[4,5+\[CapitalDelta],0]->(16 \[CapitalDelta] (1+\[CapitalDelta])^2 (3+\[CapitalDelta])^2)/((4+\[CapitalDelta]) (3+2 \[CapitalDelta]) (5+2 \[CapitalDelta])^2 (7+2 \[CapitalDelta])),a[1,6+\[CapitalDelta],0]->0}

SCAtwo011EvenBlockRules = {a[3,2+jj,jj]->1,a[1,3+jj,jj]->0,a[2,3+jj,-1+jj]->jj/(1+2 jj),a[2,3+jj,1+jj]->(6 (1+jj))/((2+jj) (1+2 jj) (5+2 jj)),a[3,3+jj,jj]->0,a[4,3+jj,jj]->0,a[5,3+jj,1+jj]->(2 (1+jj))/(2+jj),a[1,4+jj,-2+jj]->(3 (-1+jj) jj)/(2 (-1+2 jj) (1+2 jj)),a[1,4+jj,jj]->(4 jj (1+jj) (7+jj)^2)/(15 (2+jj) (-1+2 jj) (3+2 jj) (5+2 jj)),a[1,4+jj,2+jj]->(16 (-4+jj)^2 (1+jj) (3+jj))/(15 (1+2 jj) (3+2 jj) (5+2 jj) (7+2 jj)),a[2,4+jj,-1+jj]->0,a[2,4+jj,1+jj]->0,a[3,4+jj,jj]->(4 (1+jj) (81+122 jj+63 jj^2+10 jj^3))/(3 (3+2 jj)^2 (5+2 jj) (7+2 jj)),a[3,4+jj,2+jj]->(32 (1+jj)^2 (2+jj) (3+jj))/(3 (3+2 jj)^2 (5+2 jj) (7+2 jj)),a[4,4+jj,jj]->(2 jj (1+jj))/(3 (2+jj) (3+2 jj)),a[4,4+jj,2+jj]->(8 (1+jj) (3+jj))/(3 (3+2 jj) (5+2 jj)),a[5,4+jj,1+jj]->0,a[6,4+jj,jj]->(1+jj)/(3+2 jj),a[6,4+jj,2+jj]->(4 (1+jj)^2)/((3+2 jj) (5+2 jj)),a[1,5+jj,2+jj]->0,a[2,5+jj,-1+jj]->(6 jj (1+jj) (3+jj)^2)/((1+2 jj) (3+2 jj) (5+2 jj) (7+2 jj)),a[2,5+jj,1+jj]->(8 (1+jj) (3+jj)^2 (13+20 jj+14 jj^2+4 jj^3))/((1+2 jj) (3+2 jj) (5+2 jj)^3 (7+2 jj)),a[2,5+jj,3+jj]->(64 (1+jj)^2 (3+jj)^4)/((3+2 jj) (5+2 jj)^3 (7+2 jj)^2),a[3,5+jj,jj]->0,a[3,5+jj,2+jj]->0,a[4,5+jj,2+jj]->0,a[5,5+jj,1+jj]->(8 (1+jj) (3+jj)^2)/((5+2 jj)^2 (7+2 jj)),a[1,6+jj,2+jj]->(64 (1+jj)^2 (3+jj)^3 (4+jj)^2)/((3+2 jj) (5+2 jj)^2 (7+2 jj)^3 (9+2 jj)),a[2,6+jj,1+jj]->0,a[3,6+jj,jj]->(24 (1+jj) (2+jj) (3+jj)^2 (4+jj)^2)/((3+2 jj) (5+2 jj)^2 (7+2 jj)^2 (9+2 jj)),a[3,6+jj,2+jj]->(64 (1+jj)^2 (3+jj)^3 (4+jj)^2)/((3+2 jj) (5+2 jj)^2 (7+2 jj)^3 (9+2 jj))}
 
SCAtwo011OddBlockRules = {a[2,2+jj,jj]->1,a[1,3+jj,-1+jj]->jj/(1+2 jj),a[1,3+jj,1+jj]->(4 (1+jj) (8+jj)^2)/(15 (3+jj) (1+2 jj) (7+2 jj)),a[2,3+jj,jj]->0,a[3,3+jj,-1+jj]->jj/(1+2 jj),a[3,3+jj,1+jj]->(8 (1+jj) (2+jj))/(3 (1+2 jj) (5+2 jj)),a[4,3+jj,1+jj]->(2 (1+jj))/(3 (3+jj)),a[5,3+jj,jj]->0,a[6,3+jj,1+jj]->1,a[1,4+jj,-1+jj]->0,a[1,4+jj,1+jj]->0,a[2,4+jj,jj]->(2 (1+jj) (2+jj) (99+100 jj+34 jj^2+4 jj^3))/((3+jj) (3+2 jj)^2 (5+2 jj) (7+2 jj)),a[2,4+jj,2+jj]->(24 (2+jj)^3)/((3+jj) (3+2 jj)^2 (5+2 jj) (7+2 jj)),a[3,4+jj,-1+jj]->0,a[3,4+jj,1+jj]->0,a[4,4+jj,-1+jj]->0,a[4,4+jj,1+jj]->0,a[5,4+jj,jj]->(2 (1+jj) (2+jj))/((3+jj) (3+2 jj)),a[5,4+jj,2+jj]->(8 (2+jj)^3)/((3+jj) (3+2 jj) (5+2 jj)),a[6,4+jj,1+jj]->0,a[1,5+jj,1+jj]->(16 (-3+jj)^2 (2+jj)^2 (4+jj))/(15 (3+2 jj) (5+2 jj)^2 (7+2 jj) (9+2 jj)),a[2,5+jj,jj]->0,a[2,5+jj,2+jj]->0,a[3,5+jj,-1+jj]->(6 jj (1+jj) (2+jj)^2)/((1+2 jj) (3+2 jj) (5+2 jj) (7+2 jj)),a[3,5+jj,1+jj]->(16 (2+jj)^3 (39+98 jj+57 jj^2+10 jj^3))/(3 (1+2 jj) (3+2 jj) (5+2 jj)^3 (7+2 jj)),a[3,5+jj,3+jj]->(64 (2+jj)^4 (3+jj)^2)/((3+2 jj) (5+2 jj)^3 (7+2 jj)^2),a[4,5+jj,1+jj]->(8 (2+jj)^2 (4+jj))/(3 (5+2 jj)^2 (7+2 jj)),a[5,5+jj,jj]->0,a[5,5+jj,2+jj]->0,a[6,5+jj,1+jj]->(4 (2+jj)^3)/((5+2 jj)^2 (7+2 jj)),a[1,6+jj,1+jj]->0,a[2,6+jj,jj]->(24 (1+jj) (2+jj)^3 (4+jj)^2)/((3+2 jj) (5+2 jj)^2 (7+2 jj)^2 (9+2 jj)),a[2,6+jj,2+jj]->(64 (2+jj)^4 (3+jj) (4+jj)^2)/((3+2 jj) (5+2 jj)^2 (7+2 jj)^3 (9+2 jj)),a[3,6+jj,1+jj]->0,a[4,6+jj,1+jj]->0,a[1,7+jj,1+jj]->(96 (2+jj)^3 (3+jj) (4+jj)^2 (5+jj)^2)/((5+2 jj)^2 (7+2 jj)^3 (9+2 jj)^2 (11+2 jj))}
 
SCAminus002EvenPlusHalfBlockRules = {a[2,5/2+jj,1/2+jj]->1,a[3,5/2+jj,-(1/2)+jj]->0,a[5,5/2+jj,1/2+jj]->(5+2 jj)/(1+2 jj),a[1,7/2+jj,-(1/2)+jj]->(-1+2 jj)/(6 (1+jj)),a[1,7/2+jj,3/2+jj]->((3+2 jj) (7+2 jj))/(5 (1+jj) (3+jj)),a[2,7/2+jj,1/2+jj]->0,a[3,7/2+jj,-(1/2)+jj]->(3+2 jj)/(2 (1+jj)),a[3,7/2+jj,3/2+jj]->((3+2 jj)^2 (5+2 jj))/(3 (1+jj) (3+jj) (1+2 jj)),a[4,7/2+jj,-(1/2)+jj]->(5+2 jj)/(6 (1+jj)),a[4,7/2+jj,3/2+jj]->(3+2 jj)/((1+jj) (3+jj) (1+2 jj)),a[5,7/2+jj,1/2+jj]->0,a[6,7/2+jj,3/2+jj]->(2 (3+2 jj))/(1+2 jj),a[1,9/2+jj,3/2+jj]->0,a[2,9/2+jj,1/2+jj]->((3+2 jj) (5+2 jj) (13+16 jj+4 jj^2))/(8 (2+jj)^2 (3+jj) (1+2 jj)),a[2,9/2+jj,5/2+jj]->((3+2 jj) (5+2 jj)^3 (7+2 jj))/(16 (2+jj)^2 (3+jj)^2 (1+2 jj)),a[3,9/2+jj,-(1/2)+jj]->0,a[3,9/2+jj,3/2+jj]->0,a[4,9/2+jj,3/2+jj]->0,a[5,9/2+jj,1/2+jj]->((3+2 jj) (5+2 jj) (17+16 jj+4 jj^2))/(8 (2+jj)^2 (3+jj) (1+2 jj)),a[5,9/2+jj,5/2+jj]->((3+2 jj)^2 (5+2 jj)^3)/(16 (2+jj)^2 (3+jj)^2 (1+2 jj)),a[6,9/2+jj,3/2+jj]->0,a[1,11/2+jj,3/2+jj]->((3+2 jj) (5+2 jj)^2 (7+2 jj)^2 (9+2 jj))/(96 (2+jj) (3+jj)^3 (4+jj) (1+2 jj)),a[2,11/2+jj,1/2+jj]->0,a[2,11/2+jj,5/2+jj]->0,a[3,11/2+jj,3/2+jj]->((3+2 jj) (5+2 jj)^3 (7+2 jj)^2)/(32 (2+jj) (3+jj)^3 (4+jj) (1+2 jj)),a[4,11/2+jj,3/2+jj]->((3+2 jj)^2 (5+2 jj)^2 (7+2 jj)^2)/(96 (2+jj) (3+jj)^3 (4+jj) (1+2 jj)),a[1,13/2+jj,3/2+jj]->0}
 
SCAplus020EvenPlusHalfBlockRules = {a[2,5/2+jj,1/2+jj]->1,a[3,5/2+jj,-(1/2)+jj]->0,a[5,5/2+jj,1/2+jj]->(5+2 jj)/(1+2 jj),a[1,7/2+jj,-(1/2)+jj]->(-1+2 jj)/(6 (1+jj)),a[1,7/2+jj,3/2+jj]->((3+2 jj) (7+2 jj))/(5 (1+jj) (3+jj)),a[2,7/2+jj,1/2+jj]->0,a[3,7/2+jj,-(1/2)+jj]->(3+2 jj)/(2 (1+jj)),a[3,7/2+jj,3/2+jj]->((3+2 jj)^2 (5+2 jj))/(3 (1+jj) (3+jj) (1+2 jj)),a[4,7/2+jj,-(1/2)+jj]->(5+2 jj)/(6 (1+jj)),a[4,7/2+jj,3/2+jj]->(3+2 jj)/((1+jj) (3+jj) (1+2 jj)),a[5,7/2+jj,1/2+jj]->0,a[6,7/2+jj,3/2+jj]->(2 (3+2 jj))/(1+2 jj),a[1,9/2+jj,3/2+jj]->0,a[2,9/2+jj,1/2+jj]->((3+2 jj) (5+2 jj) (13+16 jj+4 jj^2))/(8 (2+jj)^2 (3+jj) (1+2 jj)),a[2,9/2+jj,5/2+jj]->((3+2 jj) (5+2 jj)^3 (7+2 jj))/(16 (2+jj)^2 (3+jj)^2 (1+2 jj)),a[3,9/2+jj,-(1/2)+jj]->0,a[3,9/2+jj,3/2+jj]->0,a[4,9/2+jj,3/2+jj]->0,a[5,9/2+jj,1/2+jj]->((3+2 jj) (5+2 jj) (17+16 jj+4 jj^2))/(8 (2+jj)^2 (3+jj) (1+2 jj)),a[5,9/2+jj,5/2+jj]->((3+2 jj)^2 (5+2 jj)^3)/(16 (2+jj)^2 (3+jj)^2 (1+2 jj)),a[6,9/2+jj,3/2+jj]->0,a[1,11/2+jj,3/2+jj]->((3+2 jj) (5+2 jj)^2 (7+2 jj)^2 (9+2 jj))/(96 (2+jj) (3+jj)^3 (4+jj) (1+2 jj)),a[2,11/2+jj,1/2+jj]->0,a[2,11/2+jj,5/2+jj]->0,a[3,11/2+jj,3/2+jj]->((3+2 jj) (5+2 jj)^3 (7+2 jj)^2)/(32 (2+jj) (3+jj)^3 (4+jj) (1+2 jj)),a[4,11/2+jj,3/2+jj]->((3+2 jj)^2 (5+2 jj)^2 (7+2 jj)^2)/(96 (2+jj) (3+jj)^3 (4+jj) (1+2 jj)),a[1,13/2+jj,3/2+jj]->0}
 
SCAone100OddPlusHalfBlock1Rules = {a[1,5/2+jj,1/2+jj]->1,a[2,5/2+jj,-(1/2)+jj]->0,a[3,5/2+jj,1/2+jj]->0,a[4,5/2+jj,1/2+jj]->(7+2 jj)/(1+2 jj),a[1,7/2+jj,1/2+jj]->0,a[2,7/2+jj,-(1/2)+jj]->(3 (3+2 jj))/(8 (1+jj)),a[2,7/2+jj,3/2+jj]->(3 (3+2 jj)^3)/(8 (1+jj) (2+jj) (1+2 jj)),a[3,7/2+jj,-(3/2)+jj]->0,a[3,7/2+jj,1/2+jj]->0,a[4,7/2+jj,1/2+jj]->0,a[5,7/2+jj,-(1/2)+jj]->(3 (7+2 jj))/(8 (1+jj)),a[5,7/2+jj,3/2+jj]->(3 (3+2 jj)^2 (7+2 jj))/(8 (1+jj) (2+jj) (1+2 jj)),a[6,7/2+jj,1/2+jj]->0,a[1,9/2+jj,-(3/2)+jj]->0,a[1,9/2+jj,1/2+jj]->(3 (3+2 jj)^2 (5+2 jj) (9+2 jj))/(40 (2+jj)^2 (4+jj) (1+2 jj)),a[1,9/2+jj,5/2+jj]->0,a[2,9/2+jj,-(1/2)+jj]->0,a[2,9/2+jj,3/2+jj]->0,a[3,9/2+jj,-(3/2)+jj]->(9 (-1+2 jj) (5+2 jj))/(32 jj (1+jj)),a[3,9/2+jj,1/2+jj]->((3+2 jj)^2 (5+2 jj))/(8 jj (2+jj)^2),a[3,9/2+jj,5/2+jj]->(3 (3+2 jj)^2 (5+2 jj)^3)/(16 (1+jj) (2+jj)^2 (3+jj) (1+2 jj)),a[4,9/2+jj,-(3/2)+jj]->0,a[4,9/2+jj,1/2+jj]->(3 (3+2 jj) (5+2 jj))/(8 (2+jj)^2 (4+jj) (1+2 jj)),a[4,9/2+jj,5/2+jj]->0,a[5,9/2+jj,-(1/2)+jj]->0,a[5,9/2+jj,3/2+jj]->0,a[6,9/2+jj,1/2+jj]->(3 (3+2 jj) (5+2 jj))/(4 (2+jj) (1+2 jj)),a[1,11/2+jj,1/2+jj]->0,a[1,11/2+jj,5/2+jj]->0,a[2,11/2+jj,-(1/2)+jj]->(9 (3+2 jj) (5+2 jj) (7+2 jj) (9+2 jj))/(256 (1+jj) (2+jj) (3+jj) (4+jj)),a[2,11/2+jj,3/2+jj]->(3 (3+2 jj)^2 (5+2 jj)^2 (7+2 jj) (9+2 jj))/(128 (1+jj) (2+jj) (3+jj)^2 (4+jj) (1+2 jj)),a[3,11/2+jj,-(3/2)+jj]->0,a[3,11/2+jj,1/2+jj]->0,a[3,11/2+jj,5/2+jj]->0,a[4,11/2+jj,1/2+jj]->0,a[5,11/2+jj,-(1/2)+jj]->(9 (3+2 jj) (5+2 jj)^2 (7+2 jj))/(256 (1+jj) (2+jj) (3+jj) (4+jj)),a[5,11/2+jj,3/2+jj]->(3 (3+2 jj)^2 (5+2 jj)^3 (7+2 jj))/(128 (1+jj) (2+jj) (3+jj)^2 (4+jj) (1+2 jj)),a[6,11/2+jj,1/2+jj]->0,a[1,13/2+jj,1/2+jj]->(3 (3+2 jj) (5+2 jj)^2 (7+2 jj) (9+2 jj)^2 (11+2 jj))/(512 (2+jj) (3+jj)^2 (4+jj)^2 (5+jj) (1+2 jj)),a[2,13/2+jj,-(1/2)+jj]->0,a[2,13/2+jj,3/2+jj]->0,a[3,13/2+jj,1/2+jj]->0,a[4,13/2+jj,1/2+jj]->(3 (3+2 jj) (5+2 jj)^3 (7+2 jj) (9+2 jj)^2)/(512 (2+jj) (3+jj)^2 (4+jj)^2 (5+jj) (1+2 jj)),a[1,15/2+jj,1/2+jj]->0}
 
SCAone100OddPlusHalfBlock2Rules = {a[1,5/2+jj,1/2+jj]->0,a[2,5/2+jj,-(1/2)+jj]->0,a[3,5/2+jj,1/2+jj]->1,a[4,5/2+jj,1/2+jj]->0,a[1,7/2+jj,1/2+jj]->0,a[2,7/2+jj,-(1/2)+jj]->(-1+2 jj)/(8 (1+jj)),a[2,7/2+jj,3/2+jj]->((3+2 jj) (5+2 jj))/(8 (1+jj) (2+jj)),a[3,7/2+jj,-(3/2)+jj]->0,a[3,7/2+jj,1/2+jj]->0,a[4,7/2+jj,1/2+jj]->0,a[5,7/2+jj,-(1/2)+jj]->-((-3-2 jj)/(8 (1+jj))),a[5,7/2+jj,3/2+jj]->((1+2 jj) (3+2 jj))/(8 (1+jj) (2+jj)),a[6,7/2+jj,1/2+jj]->0,a[1,9/2+jj,-(3/2)+jj]->((-3+2 jj) (-1+2 jj))/(32 jj (1+jj)),a[1,9/2+jj,1/2+jj]->((-1+2 jj) (3+2 jj) (5+2 jj))/(40 jj (2+jj)^2),a[1,9/2+jj,5/2+jj]->((3+2 jj) (5+2 jj)^2 (7+2 jj))/(48 (1+jj) (2+jj)^2 (3+jj)),a[2,9/2+jj,-(1/2)+jj]->0,a[2,9/2+jj,3/2+jj]->0,a[3,9/2+jj,-(3/2)+jj]->0,a[3,9/2+jj,1/2+jj]->((3+2 jj) (5+2 jj) (7+2 jj))/(24 (2+jj)^2 (4+jj)),a[3,9/2+jj,5/2+jj]->0,a[4,9/2+jj,-(3/2)+jj]->((-1+2 jj) (3+2 jj))/(32 jj (1+jj)),a[4,9/2+jj,1/2+jj]->(3+2 jj)/(8 jj (2+jj)^2),a[4,9/2+jj,5/2+jj]->((1+2 jj) (3+2 jj) (5+2 jj)^2)/(48 (1+jj) (2+jj)^2 (3+jj)),a[5,9/2+jj,-(1/2)+jj]->0,a[5,9/2+jj,3/2+jj]->0,a[6,9/2+jj,1/2+jj]->(3+2 jj)/(4 (2+jj)),a[1,11/2+jj,1/2+jj]->0,a[1,11/2+jj,5/2+jj]->0,a[2,11/2+jj,-(1/2)+jj]->(3 (-1+2 jj) (3+2 jj) (7+2 jj)^2)/(256 (1+jj) (2+jj) (3+jj) (4+jj)),a[2,11/2+jj,3/2+jj]->((3+2 jj) (5+2 jj)^2 (7+2 jj)^2)/(128 (1+jj) (2+jj) (3+jj)^2 (4+jj)),a[3,11/2+jj,-(3/2)+jj]->0,a[3,11/2+jj,1/2+jj]->0,a[3,11/2+jj,5/2+jj]->0,a[4,11/2+jj,1/2+jj]->0,a[5,11/2+jj,-(1/2)+jj]->(3 (3+2 jj)^2 (7+2 jj)^2)/(256 (1+jj) (2+jj) (3+jj) (4+jj)),a[5,11/2+jj,3/2+jj]->((1+2 jj) (3+2 jj) (5+2 jj) (7+2 jj)^2)/(128 (1+jj) (2+jj) (3+jj)^2 (4+jj)),a[6,11/2+jj,1/2+jj]->0,a[1,13/2+jj,1/2+jj]->0,a[2,13/2+jj,-(1/2)+jj]->0,a[2,13/2+jj,3/2+jj]->0,a[3,13/2+jj,1/2+jj]->(3 (3+2 jj) (5+2 jj) (7+2 jj)^2 (9+2 jj)^2)/(512 (2+jj) (3+jj)^2 (4+jj)^2 (5+jj)),a[4,13/2+jj,1/2+jj]->0,a[1,15/2+jj,1/2+jj]->0}
 
SCidentityRules = {a[1, 0, 0] -> 1}
 
ROrder = {{{0, 0, 0, S}}, {{0, 1, 1, A}}, {{0, 1, 1, S}}, {{2, 0, 0, S}}, 
     {{1, 2, 0, A}, {1, 0, 2, A}}, {{0, 2, 2, S}}}
 
KK = {{1,0,0,0,0,0},{0,0,0,0,1,-1},{-1,0,0,0,1,1},{2,6,6,-6,-3,-3},{0,-4,4,0,-1,1},{4/15,4,4,4,-(2/3),-(2/3)}}

